From Prompt to Recommendation: A Fitted Stage Model of Brand Visibility in AI Search

We analyze 34,960 unbranded prompt-engine observations from 75 anonymized Aiso projects, covering 2,854 distinct monitored prompts and repeated GPT and Gemini runs from June-September 2026. When neither the target brand nor its own domain appears in the observable live retrieval path, target mention rates are 2.8% for GPT and 3.8% for Gemini. With an own-domain citation but no branded fan-out, they rise to 49.0% and 58.4%. When both own-domain exposure and a branded fan-out occur, mention rates reach 91.4% and 100%. The relationship persists within the same project, prompt, and engine across repeated runs: among prompt cells that vary in own-domain exposure while holding branded fan-out absent, exposure is associated with a mean mention-rate increase of 40.2 percentage points on GPT and 49.0 points on Gemini. Prior visibility is independently persistent. A previous non-mention plus no current own-domain exposure yields next-run mention rates of 1.6% and 1.9%; previous mention plus current exposure yields 80.5% and 83.7%. We fit a chronological diagnostic model using prior-run history and contemporaneous retrieval indicators: $ \operatorname{logit}P(M_t=1)=\alpha_e+\beta_e\operatorname{logit}(\widetilde P_{t-1})+\gamma_e E_t+\delta_e F_t+\theta_e^\top X. $ On the latest 30% holdout, the full model achieves AUC 0.963 on GPT and 0.942 on Gemini, compared with 0.937/0.917 for prior history alone and 0.880/0.840 for live signals alone. A manually curated prompt sensitivity gives nearly identical AUCs (0.960 and 0.943). A separate 199-prompt page-corpus validation finds that prompt-page match predicts Gemini exposure (AUC 0.641) more clearly than GPT exposure (0.545), placing relevance upstream of a larger engine-mediated exposure effect. The equation is predictive and observational, not a causal description of proprietary engine internals.

==> anc/README.md <==
# From Prompt to Recommendation
A Fitted Stage Model of Brand Visibility in AI Search

Benjamin Tannenbaum, Aiso Boost Ltd., September 2026.

The manuscript uses 34,960 unbranded prompt-engine observations across 75 anonymized projects, plus three separate case-study cohorts. The cohorts are not one linked causal experiment.

## Files and reproduction
The public ancillary files contain aggregate estimates, aggregate fitted-model summaries, and figure-generation code. Run `python3 anc/make_figures.py` from the source root with Pillow installed. No model API or private database connection is used. Fonts are not included; the scripts use local Arial or a Pillow fallback.

The scripts reproduce displayed figures from aggregate inputs. The public data are not sufficient for independent model refitting, bootstrap reconstruction, or recomputing historical page-match scores. The page-matching specification and chronological diagnostic evaluation are described in the manuscript.

## Data protection
No raw conversations, complete user prompts, client identities, project identifiers, account details, or client-level source exports are included. Organization A, Organization B, and competitors are anonymous labels. The author's commercial conflict of interest is disclosed in the manuscript.


==> anc/aggregate_results.csv <==
metric,cohort,estimate,lower95,upper95,notes
fanout_trigger_rate,real_commercial_prompts,0.782608695652174,,,18 of 23
fanout_trigger_rate,real_informational_prompts,0.03636363636363636,,,2 of 55
fanouts_per_triggered_prompt,real_prompts,2.1,,,42 fan-outs / 20 prompts
fanout_commercial_share,real_fanouts,0.9285714285714286,,,39 of 42
match_auc_citation,organization_a_gpt,0.544773,0.428736,0.658492,normalized BM25 best-page match
match_auc_citation,organization_a_gemini,0.640987,0.555569,0.722491,normalized BM25 best-page match
match_auc_mention,organization_a_gpt,0.539216,0.443081,0.637278,normalized BM25 best-page match
match_auc_mention,organization_a_gemini,0.60799,0.519177,0.694915,normalized BM25 best-page match
citation_to_mention_rr,organization_a_gpt,10.5625,7.0435,18.8889,own-domain citation vs no own-domain citation
citation_to_mention_rr,organization_a_gemini,8.9958,5.465,18.8794,own-domain citation vs no own-domain citation
top_vs_bottom_match_citation_rr,organization_a_gemini,2.2727,1.3174,4.7407,Q4 vs Q1 page match
top_vs_bottom_match_mention_rr,organization_a_gemini,2.0909,1.2,4.2857,Q4 vs Q1 page match
brand_mentions,organization_b_target,12,,,160 runs; own citations 9
brand_mentions,organization_b_competitor_1,74,,,160 runs; own citations 7
brand_mentions,organization_b_competitor_2,65,,,160 runs; own citations 5
brand_mentions,organization_b_competitor_3,36,,,160 runs; own citations 11
large_panel_n,unbranded_gpt_gemini,34960,,,pre-analysis cutoff
mention_rate_neither,gpt,0.02821,,,own_domain=0 branded_fanout=0
mention_rate_own_only,gpt,0.48954,,,own_domain=1 branded_fanout=0
mention_rate_fanout_only,gpt,0.64407,,,own_domain=0 branded_fanout=1
mention_rate_both,gpt,0.91406,,,own_domain=1 branded_fanout=1
mention_rate_neither,gemini,0.03797,,,own_domain=0 branded_fanout=0
mention_rate_own_only,gemini,0.58419,,,own_domain=1 branded_fanout=0
mention_rate_fanout_only,gemini,0.84848,,,own_domain=0 branded_fanout=1
mention_rate_both,gemini,1.0,,,own_domain=1 branded_fanout=1
cmh_own_domain_or,gpt,15.318,,,organization-prompt strata
cmh_own_domain_or,gemini,29.711,,,organization-prompt strata
heldout_auc_full,gpt,0.96343,,,latest 30 percent
heldout_auc_full,gemini,0.94219,,,latest 30 percent
heldout_brier_full,gpt,0.02404,,,latest 30 percent
heldout_brier_full,gemini,0.06099,,,latest 30 percent


==> anc/case_figures.py <==
from PIL import Image,ImageDraw,ImageFont
from pathlib import Path
import json,math,csv

OUT=Path(__file__).resolve().parent.parent
W=1800
def fonts():
    paths=["/System/Library/Fonts/Supplemental/Arial.ttf","/System/Library/Fonts/Helvetica.ttc"]
    bolds=["/System/Library/Fonts/Supplemental/Arial Bold.ttf","/System/Library/Fonts/Helvetica.ttc"]
    def get(ps,size):
        for p in ps:
            try:return ImageFont.truetype(p,size)
            except:pass
        return ImageFont.load_default()
    return get(paths,30),get(bolds,34),get(bolds,48),get(paths,24)
F,FB,FT,FS=fonts()
black=(25,25,25); gray=(110,110,110); light=(225,225,225); mid=(155,155,155); dark=(55,55,55)

def save(img,name):
    img.save(OUT/name,optimize=True)

def title(d,t):
    f=FT
    while d.textbbox((0,0),t,font=f)[2]>1640:
        f=f.font_variant(size=f.size-1)
    d.text((80,55),t,font=f,fill=black)

# Figure 2: fanout activation real prompts
img=Image.new('RGB',(W,900),'white');d=ImageDraw.Draw(img);title(d,"Real prompts: search fan-out is strongly intent-dependent")
cats=["Commercial","Informational","All unique\nprompts"]
rates=[18/23,2/55,20/80]
nums=["18 / 23","2 / 55","20 / 80"]
left=350;top=210;barh=110;scale=1100
for i,(c,r,n) in enumerate(zip(cats,rates,nums)):
    yy=top+i*190
    d.multiline_text((80,yy+25),c,font=FB,fill=black)
    d.rectangle((left,yy,left+scale,yy+barh),fill=(240,240,240))
    d.rectangle((left,yy,left+scale*r,yy+barh),fill=dark)
    d.text((left+scale*r+20,yy+27),f"{100*r:.1f}%  ({n})",font=FB,fill=black)
d.text((80,790),"80 unique real-user prompts; 20 triggered 42 ChatGPT search-query fan-outs (mean 2.10 per triggered prompt).",font=F,fill=gray)
save(img,'fig2_real_prompt_fanout.png')

# Figure 3: match quartiles
img=Image.new('RGB',(W,1230),'white');d=ImageDraw.Draw(img);title(d,"Page match and engine-specific source exposure")
q=["Q1 low","Q2","Q3","Q4 high"]
gpt_c=[.12,.16,.1633,.16]; gem_c=[.22,.28,.3061,.50]
gpt_m=[.20,.24,.2245,.26]; gem_m=[.22,.30,.2041,.46]
def panel(y0,label,a,b):
    d.text((90,y0),label,font=FB,fill=black)
    base=y0+90; chartH=330; groupW=330; x0=220
    for k in range(0,6):
        yy=base+chartH-k*(chartH/5)
        d.line((x0-30,yy,1600,yy),fill=light,width=2)
        d.text((120,yy-15),f"{k*20}%",font=FS,fill=gray)
    for i,lab in enumerate(q):
        x=x0+i*groupW
        for j,(val,shade) in enumerate([(a[i],dark),(b[i],mid)]):
            bw=80; xx=x+j*100; hh=chartH*val
            d.rectangle((xx,base+chartH-hh,xx+bw,base+chartH),fill=shade)
            d.text((xx,base+chartH+18),("GPT" if j==0 else "Gem"),font=FS,fill=gray)
        d.text((x,base+chartH+58),lab,font=F,fill=black)
panel(135,"Own-domain citation rate",gpt_c,gem_c)
panel(700,"Brand mention rate",gpt_m,gem_m)
save(img,'fig3_match_quartiles.png')

# Figure 4 exposure
img=Image.new('RGB',(W,970),'white');d=ImageDraw.Draw(img);title(d,"Evidence exposure is the strongest observed step")
cats=["GPT","Gemini"]; cited=[1.0,48/65]; notc=[16/169,11/134]
x0=350;top=230;group=600;chartH=430
for k in range(6):
    yy=top+chartH-k*chartH/5
    d.line((250,yy,1600,yy),fill=light,width=2)
    d.text((150,yy-15),f"{k*20}%",font=FS,fill=gray)
for i,c in enumerate(cats):
    x=x0+i*group
    for j,(val,shade,lab) in enumerate([(cited[i],dark,"Own domain\ncited"),(notc[i],mid,"Not cited")]):
        xx=x+j*245;bw=120;hh=chartH*val
        d.rectangle((xx,top+chartH-hh,xx+bw,top+chartH),fill=shade)
        d.multiline_text((xx,top+chartH+20),lab,font=FS,fill=gray)
        d.text((xx,top+chartH-hh-40),f"{100*val:.1f}%",font=FB,fill=black)
    d.text((x+60,top+chartH+115),c,font=FB,fill=black)
d.text((100,870),"Risk ratio for brand mention: GPT 10.6× (95% bootstrap CI 7.0–18.9); Gemini 9.0× (5.5–18.9).",font=F,fill=black)
save(img,'fig4_exposure_effect.png')

# Figure 5 prior-compatible path
img=Image.new('RGB',(W,900),'white');d=ImageDraw.Draw(img);title(d,"Brand mentions and own-domain citations are different outcomes")
brands=["Organization B","Competitor 1","Competitor 2","Competitor 3"]
cits=[9,7,5,11];mentions=[12,74,65,36]
d.rectangle((850,130,885,160),fill=mid);d.text((900,125),"Own-domain citations",font=F,fill=black)
d.rectangle((1320,130,1355,160),fill=dark);d.text((1370,125),"Brand mentions",font=F,fill=black)
left=260;top=210;group=350;chartH=500;scale=chartH/80
for i,b in enumerate(brands):
    x=left+i*group
    for j,(val,shade,lab) in enumerate([(cits[i],mid,"own citations"),(mentions[i],dark,"mentions")]):
        xx=x+j*110;bw=90;hh=val*scale
        d.rectangle((xx,top+chartH-hh,xx+bw,top+chartH),fill=shade)
        d.text((xx+15,top+chartH-hh-35),str(val),font=FB,fill=black)
    d.text((x-10,top+chartH+35),b,font=FS,fill=black)
d.text((80,795),"Organization B benchmark: 16 prompts × 10 runs. In 40 citation-free runs:",font=F,fill=gray)
d.text((80,835),"Competitor 1 appeared 30 times, Competitor 2 28 times, and Organization B never.",font=F,fill=gray)
save(img,'fig5_prior_path.png')

# Figure 6 effect summary
img=Image.new('RGB',(W,900),'white');d=ImageDraw.Draw(img);title(d,"Match and own-domain citation measure different associations")
rows=[
 ("Match → own citation (AUC)","GPT",0.545,"0.429–0.658"),
 ("Match → own citation (AUC)","Gemini",0.641,"0.556–0.722"),
 ("Match → brand mention (AUC)","GPT",0.539,"0.443–0.637"),
 ("Match → brand mention (AUC)","Gemini",0.608,"0.519–0.695"),
 ("Own citation → mention (risk ratio)","GPT",10.56,"7.04–18.89"),
 ("Own citation → mention (risk ratio)","Gemini",9.00,"5.47–18.88"),
]
d.text((90,155),"Measure",font=FB,fill=black);d.text((870,155),"Engine",font=FB,fill=black);d.text((1100,155),"Estimate",font=FB,fill=black);d.text((1350,155),"95% bootstrap CI",font=FB,fill=black)
y=220
for i,(m,e,val,ci) in enumerate(rows):
    if i%2==0:d.rectangle((70,y-12,1710,y+68),fill=(247,247,247))
    d.text((90,y),m,font=F,fill=black);d.text((870,y),e,font=F,fill=black)
    d.text((1100,y),f"{val:.3f}" if val<2 else f"{val:.2f}×",font=FB,fill=black)
    d.text((1350,y),ci,font=F,fill=gray);y+=95
d.text((90,810),"AUC = discrimination from page-match score alone. Risk ratio compares brand mention when the brand's own domain was cited vs not cited.",font=FS,fill=gray)
save(img,'fig6_effect_summary.png')



==> anc/make_figures.py <==
"""Reproduce manuscript figures from the supplied aggregate values. Requires Pillow."""
from pathlib import Path
import runpy
import shutil
here = Path(__file__).resolve().parent
runpy.run_path(str(here / "case_figures.py"))
runpy.run_path(str(here / "panel_figures.py"))
root = here.parent
shutil.copyfile(root / "fig2_exposure_cells.png", root / "fig7_live_evidence_ladder.png")
shutil.copyfile(root / "fig4_temporal_auc.png", root / "fig8_heldout_models.png")
print("Manuscript figures regenerated from aggregate inputs.")


==> anc/manual_model_results.json <==
{
  "gpt": {
    "n": 11931,
    "train": 8351,
    "test": 3580,
    "models": {
      "prior": {
        "auc": 0.9317728929807217,
        "brier": 0.022304690584066575,
        "coef": [
          0.5725922430286017,
          1.0048803357921245
        ]
      },
      "live": {
        "auc": 0.8785619027022574,
        "brier": 0.025826692636232548,
        "coef": [
          -3.124243636125081,
          3.1397755157297786,
          -0.29343117241315525,
          -2.5686669709356997,
          -0.5455242951729362,
          -1.6608752933762383,
          -1.3832628864598768,
          -1.0196084745167184,
          -1.8727989159774736,
          -0.11384609476211326,
          -1.1951357381228485
        ]
      },
      "full": {
        "auc": 0.9604058535178778,
        "brier": 0.019881221051686472,
        "coef": [
          -0.5222951618632855,
          0.8178376373039332,
          2.414941311124864,
          -0.30093610469952037,
          -1.385129185689201,
          -0.5266619605117127,
          -1.4975869459742097,
          -0.6826226197851983,
          -1.0107964787319357,
          -1.3054788841483875,
          0.00019329959640435637,
          -1.0422148356844116
        ]
      }
    }
  },
  "gemini": {
    "n": 11931,
    "train": 8351,
    "test": 3580,
    "models": {
      "prior": {
        "auc": 0.9180652997466697,
        "brier": 0.06927334429937773,
        "coef": [
          0.7036345342827429,
          1.0127878853145014
        ]
      },
      "live": {
        "auc": 0.840681258429053,
        "brier": 0.08154177096414854,
        "coef": [
          -3.3514023420805694,
          4.0188024842350805,
          3.9429985011862154,
          -1.12997891989887,
          -0.9570986759169431,
          -0.9196440200364819,
          -0.969964385431,
          -0.5414066095104688,
          -0.5186495220968224,
          -0.03346552765423975,
          -1.0751303180184324
        ]
      },
      "full": {
        "auc": 0.9426700843410755,
        "brier": 0.060309510943692295,
        "coef": [
          -1.3285960847064877,
          0.7419918458265635,
          3.198485867028534,
          3.1182544288357157,
          -0.9306833884479013,
          -0.6455471015187456,
          -1.7592348965349918,
          -0.42644374417555225,
          -0.37954354719129535,
          -0.5226512098467299,
          -0.21031331749285084,
          -0.7821889463692462
        ]
      }
    }
  }
}

==> anc/model_results.json <==
{
  "gpt": {
    "n_seq": 14607,
    "train": 10224,
    "test": 4383,
    "models": {
      "prior": {
        "auc": 0.9366700450185024,
        "brier": 0.028428418543402355,
        "logloss": 0.103391087585617,
        "coef": [
          0.5742246854900593,
          1.012318456495931
        ],
        "features": [
          "prior"
        ]
      },
      "live": {
        "auc": 0.880191269710326,
        "brier": 0.031766496979574475,
        "logloss": 0.1277951811686062,
        "coef": [
          -3.1724864472951033,
          3.4075899398669667,
          2.037904426436553,
          -0.3545477181221362,
          -0.6479388688530574,
          -1.813718497653932,
          -1.6710217136841685,
          -1.0219978409292039,
          0.4831017527573102,
          -0.08197819683470015,
          -0.009548457610954722
        ],
        "features": [
          "own",
          "fb",
          "intent"
        ]
      },
      "full": {
        "auc": 0.9634283592995027,
        "brier": 0.024041801002823607,
        "logloss": 0.08710202922672713,
        "coef": [
          -0.6084567493995648,
          0.8223791367213217,
          2.6853411116153167,
          1.2437177816254263,
          -0.3491757937319769,
          -0.5952931654828916,
          -1.6043366780770962,
          -1.0492283699621363,
          -1.0112950470619322,
          0.11480010079887493,
          -0.04175081031546917,
          -0.11633768722861253
        ],
        "features": [
          "prior",
          "own",
          "fb",
          "intent"
        ]
      }
    }
  },
  "gemini": {
    "n_seq": 14607,
    "train": 10224,
    "test": 4383,
    "models": {
      "prior": {
        "auc": 0.9166180212103967,
        "brier": 0.06992784053701681,
        "logloss": 0.22404139417347682,
        "coef": [
          0.6897154777089243,
          1.0189515660534325
        ],
        "features": [
          "prior"
        ]
      },
      "live": {
        "auc": 0.8399014477278905,
        "brier": 0.08235024245494232,
        "logloss": 0.27690930875195924,
        "coef": [
          -3.1377951602302754,
          3.8200253467401444,
          3.950624151100736,
          -0.6489701855135351,
          -0.9959725153712777,
          -0.885326424692052,
          -1.5665995444252103,
          -0.6207396550220396,
          0.20959385666823419,
          0.10612180746035421,
          -1.0238931468640948
        ],
        "features": [
          "own",
          "fb",
          "intent"
        ]
      },
      "full": {
        "auc": 0.9421898864385269,
        "brier": 0.060985778408378495,
        "logloss": 0.194233354669596,
        "coef": [
          -1.1461660609832778,
          0.7527668486311749,
          3.018916531365596,
          3.1120890620031294,
          -0.4662537411196957,
          -0.6663813545030596,
          -1.714959832067412,
          -0.9140987345937099,
          -0.4147996586418257,
          0.1454139414954855,
          -0.0858878682655024,
          -1.1041065112032842
        ],
        "features": [
          "prior",
          "own",
          "fb",
          "intent"
        ]
      }
    }
  }
}

==> anc/panel_figures.py <==
from PIL import Image,ImageDraw,ImageFont
from pathlib import Path
import json,math
O=Path(__file__).resolve().parent.parent;R=json.load(open(Path(__file__).resolve().parent/'paper6_results.json'))
W=1800
def font(size,b=False):
 for p in (['/System/Library/Fonts/Supplemental/Arial Bold.ttf'] if b else ['/System/Library/Fonts/Supplemental/Arial.ttf']):
  try:return ImageFont.truetype(p,size)
  except:pass
 return ImageFont.load_default()
F=font(28);FB=font(32,1);FT=font(48,1);FS=font(23)
black=(25,25,25);gray=(110,110,110);light=(235,235,235);dark=(50,50,50);mid=(145,145,145)
def save(img,n):img.save(O/n,optimize=True)
def title(d,s):
 f=FT
 while d.textbbox((0,0),s,font=f)[2]>1640:f=f.font_variant(size=f.size-1)
 d.text((80,50),s,font=f,fill=black)
# 1 pipeline
img=Image.new('RGB',(W,720),'white');d=ImageDraw.Draw(img);title(d,'A fitted stage model of AI brand visibility')
labs=['REAL REQUEST','PAGE MATCH','FAN-OUT','SOURCE\nEXPOSURE','ANSWER\nSELECTION'];x=70
for i,l in enumerate(labs):
 d.rounded_rectangle((x,220,x+275,355),18,outline=black,width=3,fill=(248,248,248));d.multiline_text((x+137,285),l,font=FB,fill=black,anchor="mm",align="center",spacing=8)
 if i<4:d.line((x+290,288,x+330,288),fill=black,width=5);d.polygon([(x+330,288),(x+312,276),(x+312,300)],fill=black)
 x+=345
d.text((80,455),'Observed live path',font=FB,fill=black);d.text((80,505),'Match shapes retrieval opportunity.',font=F,fill=gray);d.text((80,552),'Fan-out and source exposure are engine-mediated.',font=F,fill=gray)
d.rounded_rectangle((1070,450,1690,625),18,outline=black,width=3,fill=(244,244,244));d.text((1100,485),'PERSISTENCE / PRIOR',font=FB,fill=black);d.text((1100,540),'estimated from earlier runs of the',font=F,fill=gray);d.text((1100,578),'same project × prompt × engine',font=F,fill=gray)
save(img,'fig1_stage_model.png')
# 2 four cells
img=Image.new('RGB',(W,950),'white');d=ImageDraw.Draw(img);title(d,'Brand mention probability changes sharply with live exposure')
groups=['Neither','Own domain\ncited','Brand in\nfan-out','Both']; keys=['00','10','01','11'];x0=220;top=210;H=560;gw=360
for i,(g,k) in enumerate(zip(groups,keys)):
 x=x0+i*gw
 for j,(eng,shade) in enumerate([('gpt',dark),('gemini',mid)]):
  v=R[eng]['table'][k]['rate'];xx=x+j*105;hh=H*v
  d.rectangle((xx,top+H-hh,xx+82,top+H),fill=shade);d.text((xx-4,top+H-hh-40),f'{v*100:.1f}%',font=FS,fill=black)
 d.multiline_text((x-10,top+H+28),g,font=F,fill=black,spacing=3,align='center')
d.text((1180,120),'GPT',font=F,fill=dark);d.rectangle((1125,128,1165,158),fill=dark);d.text((1450,120),'Gemini',font=F,fill=mid);d.rectangle((1395,128,1435,158),fill=mid)
d.text((80,885),'34,960 unbranded prompt-engine observations across 75 anonymized projects.',font=F,fill=gray)
save(img,'fig2_exposure_cells.png')
def legend(d):
 d.rectangle((1170,128,1210,158),fill=dark);d.text((1225,122),'GPT',font=F,fill=black)
 d.rectangle((1400,128,1440,158),fill=mid);d.text((1455,122),'Gemini',font=F,fill=black)
# 3 lag x exposure
img=Image.new('RGB',(W,950),'white');d=ImageDraw.Draw(img);title(d,'Prior visibility and current exposure combine rather than substitute')
labels=['Prior 0,\nExposure 0','Prior 0,\nExposure 1','Prior 1,\nExposure 0','Prior 1,\nExposure 1'];keys=['00','01','10','11'];x0=220;top=210;H=560;gw=360
for i,(lab,k) in enumerate(zip(labels,keys)):
 x=x0+i*gw
 for j,(eng,shade) in enumerate([('gpt',dark),('gemini',mid)]):
  v=R[eng]['lag_exposure'][k]['rate'];xx=x+j*105;hh=H*v
  d.rectangle((xx,top+H-hh,xx+82,top+H),fill=shade);d.text((xx-4,top+H-hh-40),f'{v*100:.1f}%',font=FS,fill=black)
 d.multiline_text((x-20,top+H+28),lab,font=F,fill=black,spacing=3,align='center')
d.text((80,885),'Prior = target mentioned in the immediately preceding run of the same project × prompt × engine.',font=F,fill=gray)
legend(d);save(img,'fig3_prior_exposure.png')
# 4 temporal validation
img=Image.new('RGB',(W,850),'white');d=ImageDraw.Draw(img);title(d,'Temporal holdout: prior + live signals predicts best')
mods=['Prior only','Live only','Full model'];x0=260;top=220;H=470;gw=440
for i,m in enumerate(['prior','live','full']):
 x=x0+i*gw
 for j,(eng,shade) in enumerate([('gpt',dark),('gemini',mid)]):
  v=R['models'][eng]['models'][m]['auc'];xx=x+j*115;hh=H*(v-.5)/.5
  d.rectangle((xx,top+H-hh,xx+90,top+H),fill=shade);d.text((xx-5,top+H-hh-42),f'{v:.3f}',font=FB,fill=black)
 d.text((x-5,top+H+30),mods[i],font=F,fill=black)
d.text((80,765),'AUC on the latest 30% of sequential observations; training uses the earlier 70%.',font=F,fill=gray)
legend(d);d.text((80,160),'Bar baseline: AUC 0.5',font=FS,fill=gray);save(img,'fig4_temporal_auc.png')
# 5 within prompt
img=Image.new('RGB',(W,910),'white');d=ImageDraw.Draw(img);title(d,'Within-prompt changes associated with own-domain exposure')
vals=[R['gpt']['within_prompt']['mean_rd'],R['gemini']['within_prompt']['mean_rd']];ns=[R['gpt']['within_prompt']['n'],R['gemini']['within_prompt']['n']]
x0=420;top=230;H=390
for i,(lab,v,n,shade) in enumerate(zip(['GPT','Gemini'],vals,ns,[dark,mid])):
 x=x0+i*650;hh=H*v/.6;d.rectangle((x,top+H-hh,x+220,top+H),fill=shade);d.text((x+35,top+H-hh-55),f'+{v*100:.1f} pp',font=FT,fill=black);d.text((x+55,top+H+30),lab,font=FB,fill=black);d.text((x-10,top+H+78),f'{n} mixed-exposure prompt cells',font=F,fill=gray)
d.text((80,815),'Mean within-prompt risk difference, restricted to runs where the brand was not named in the fan-out.',font=F,fill=gray)
save(img,'fig5_within_prompt.png')
# 6 match
img=Image.new('RGB',(W,820),'white');d=ImageDraw.Draw(img);title(d,'Page match is upstream and engine-specific')
rows=[('Match → own citation AUC',R['match_validation']['gpt']['citation_auc'],R['match_validation']['gemini']['citation_auc']),('Match → brand mention AUC',R['match_validation']['gpt']['mention_auc'],R['match_validation']['gemini']['mention_auc'])]
for i,(lab,g,ge) in enumerate(rows):
 y=220+i*250;d.text((100,y),lab,font=FB,fill=black)
 for j,(name,v,shade) in enumerate([('GPT',g,dark),('Gemini',ge,mid)]):
  x=750+j*420;d.rectangle((x,y-5,x+600*(v-.5)/.25,y+65),fill=shade);d.text((x,y+85),f'{name}: {v:.3f}',font=F,fill=black)
d.text((80,735),'Anonymized 199-prompt page-corpus validation. AUC 0.5 = chance.',font=F,fill=gray)
save(img,'fig6_match_validation.png')
print('figures done')


==> anc/paper6_results.json <==
{
  "n": 34960,
  "projects": 75,
  "prompts": 2854,
  "gpt": {
    "n": 17480,
    "table": {
      "00": {
        "n": 15524,
        "mentions": 438,
        "rate": 0.02821437773769647
      },
      "10": {
        "n": 1769,
        "mentions": 866,
        "rate": 0.4895421141888072
      },
      "01": {
        "n": 59,
        "mentions": 38,
        "rate": 0.6440677966101694
      },
      "11": {
        "n": 128,
        "mentions": 117,
        "rate": 0.9140625
      }
    },
    "within_prompt": {
      "n": 477,
      "mean_rd": 0.40162447565282916,
      "median_rd": 0.33333333333333337,
      "positive": 286,
      "negative": 34
    },
    "lag_exposure": {
      "00": {
        "n": 12363,
        "rate": 0.015853757178678315
      },
      "01": {
        "n": 1092,
        "rate": 0.32967032967032966
      },
      "10": {
        "n": 589,
        "rate": 0.298811544991511
      },
      "11": {
        "n": 563,
        "rate": 0.8046181172291297
      }
    }
  },
  "gemini": {
    "n": 17480,
    "table": {
      "00": {
        "n": 13801,
        "mentions": 524,
        "rate": 0.037968263169335555
      },
      "10": {
        "n": 3415,
        "mentions": 1995,
        "rate": 0.5841874084919473
      },
      "01": {
        "n": 33,
        "mentions": 28,
        "rate": 0.8484848484848485
      },
      "11": {
        "n": 231,
        "mentions": 231,
        "rate": 1.0
      }
    },
    "within_prompt": {
      "n": 540,
      "mean_rd": 0.4896031559965595,
      "median_rd": 0.5,
      "positive": 352,
      "negative": 28
    },
    "lag_exposure": {
      "00": {
        "n": 10645,
        "rate": 0.018976045091592297
      },
      "01": {
        "n": 1703,
        "rate": 0.3893129770992366
      },
      "10": {
        "n": 865,
        "rate": 0.26473988439306356
      },
      "11": {
        "n": 1394,
        "rate": 0.8371592539454806
      }
    }
  },
  "models": {
    "gpt": {
      "n_seq": 14607,
      "train": 10224,
      "test": 4383,
      "models": {
        "prior": {
          "auc": 0.9366700450185024,
          "brier": 0.028428418543402355,
          "logloss": 0.103391087585617,
          "coef": [
            0.5742246854900593,
            1.012318456495931
          ],
          "features": [
            "prior"
          ]
        },
        "live": {
          "auc": 0.880191269710326,
          "brier": 0.031766496979574475,
          "logloss": 0.1277951811686062,
          "coef": [
            -3.1724864472951033,
            3.4075899398669667,
            2.037904426436553,
            -0.3545477181221362,
            -0.6479388688530574,
            -1.813718497653932,
            -1.6710217136841685,
            -1.0219978409292039,
            0.4831017527573102,
            -0.08197819683470015,
            -0.009548457610954722
          ],
          "features": [
            "own",
            "fb",
            "intent"
          ]
        },
        "full": {
          "auc": 0.9634283592995027,
          "brier": 0.024041801002823607,
          "logloss": 0.08710202922672713,
          "coef": [
            -0.6084567493995648,
            0.8223791367213217,
            2.6853411116153167,
            1.2437177816254263,
            -0.3491757937319769,
            -0.5952931654828916,
            -1.6043366780770962,
            -1.0492283699621363,
            -1.0112950470619322,
            0.11480010079887493,
            -0.04175081031546917,
            -0.11633768722861253
          ],
          "features": [
            "prior",
            "own",
            "fb",
            "intent"
          ]
        }
      }
    },
    "gemini": {
      "n_seq": 14607,
      "train": 10224,
      "test": 4383,
      "models": {
        "prior": {
          "auc": 0.9166180212103967,
          "brier": 0.06992784053701681,
          "logloss": 0.22404139417347682,
          "coef": [
            0.6897154777089243,
            1.0189515660534325
          ],
          "features": [
            "prior"
          ]
        },
        "live": {
          "auc": 0.8399014477278905,
          "brier": 0.08235024245494232,
          "logloss": 0.27690930875195924,
          "coef": [
            -3.1377951602302754,
            3.8200253467401444,
            3.950624151100736,
            -0.6489701855135351,
            -0.9959725153712777,
            -0.885326424692052,
            -1.5665995444252103,
            -0.6207396550220396,
            0.20959385666823419,
            0.10612180746035421,
            -1.0238931468640948
          ],
          "features": [
            "own",
            "fb",
            "intent"
          ]
        },
        "full": {
          "auc": 0.9421898864385269,
          "brier": 0.060985778408378495,
          "logloss": 0.194233354669596,
          "coef": [
            -1.1461660609832778,
            0.7527668486311749,
            3.018916531365596,
            3.1120890620031294,
            -0.4662537411196957,
            -0.6663813545030596,
            -1.714959832067412,
            -0.9140987345937099,
            -0.4147996586418257,
            0.1454139414954855,
            -0.0858878682655024,
            -1.1041065112032842
          ],
          "features": [
            "prior",
            "own",
            "fb",
            "intent"
          ]
        }
      }
    }
  },
  "match_validation": {
    "gpt": {
      "mention_auc": 0.5392156862745098,
      "citation_auc": 0.5447731755424063
    },
    "gemini": {
      "mention_auc": 0.6079903147699758,
      "citation_auc": 0.6409873708381171
    }
  },
  "fanout_audit": {
    "jobs": 32,
    "prompts": 33,
    "fanouts": 338,
    "nonzero_prompts": 32,
    "median": 10
  }
}
